Preliminary Design of the Dragonfly Navigation Filter

Dragonfly is scheduled to begin exploring Titan by 2034 using a series of multi-kilometer surface flights. This paper outlines the preliminary design of the navigation filter for the Dragonfly Mobility subsystem. The software architecture and filter formulation for lidar, visual odometry, pressure sensors, and redundant IMUs are described in detail. Special discussion is given to developments to achieve multi-kilometer surface flights, including optimizing sequential image baselines, modeling correlating image processing errors, and an efficient approximation to the Simultaneous Localization and Mapping (SLAM) problem.

==> content/figures/gc/lincov/p0_lincov.m <==

tf = 7200;
dt = 0.1;
Nt = floor(tf/dt);

time_sec = [1:1:Nt].*dt;

params.PosIdx  = 1:3;
params.VelIdx  = 4:6;
params.OrnIdx  = 7:9;
params.Bac1Idx = 10:12;
params.Bgy1Idx = 13:15;
params.Bac2Idx = 16:18;
params.Bgy2Idx = 19:21;

params.num_states = 21;

[DCM_IMU2FRD_A, DCM_IMU2FRD_B] = IMU2FRDDCM('Titan');


heading_p0 = [0.5, 1, 2, 4, 6]./3;
nH = length(heading_p0);

% gyro bias
gyro_bias_std_dphr = 0.005;

% gyro ARW
gyro_arw_dprthr    = 0.005;

gyro_bias_rps = deg2rad(0.005)/3600;

dph2rps   = (pi/180)/3600; % degrees per hour to radians per sec
dprh2rprs = (pi/180)/sqrt(3600); % degrees per root hour to rad per root sec
ug2mpss   = 1e-6*9.8;

Phdg = zeros(nH,2,Nt);

for idx = 1:2

        for hdx = 1:nH
            % update gyro parameters
            tau = 30*60;
            MGNC_params.Nav.Filter.Config.imu.gyro_bias_repeat = gyro_bias_std_dphr * dph2rps;
            MGNC_params.Nav.Filter.Config.imu.gyro_bias_Qpsd   = (MGNC_params.Nav.Filter.Config.imu.gyro_bias_repeat)^2 * 2 / tau;
            MGNC_params.Nav.Filter.Config.imu.gyro_ang_rw      = gyro_arw_dprthr * dprh2rprs;
            % update accel parameters
            MGNC_params.Nav.Filter.Config.imu.acc_bias_repeat  = 125/3 * ug2mpss;
            MGNC_params.Nav.Filter.Config.imu.acc_bias_Qpsd    = (MGNC_params.Nav.Filter.Config.imu.acc_bias_repeat)^2 * 2 / tau;

            % initialize covariance
            P0 = zeros(params.num_states, params.num_states);
            P0(params.PosIdx,params.PosIdx) = 0.01^2;
            P0(params.VelIdx,params.VelIdx) = 0.01^2;
            P0(params.OrnIdx,params.OrnIdx) = eye(3)*deg2rad(heading_p0(hdx))^2;

            % accel biases
            P0(params.Bac1Idx,params.Bac1Idx) = MGNC_params.Nav.Filter.Config.imu.acc_bias_repeat^2;
            P0(params.Bac2Idx,params.Bac2Idx) = MGNC_params.Nav.Filter.Config.imu.acc_bias_repeat^2;
            % gyro biases
            P0(params.Bgy1Idx,params.Bgy1Idx) = MGNC_params.Nav.Filter.Config.imu.gyro_bias_repeat^2;
            P0(params.Bgy2Idx,params.Bgy2Idx) = MGNC_params.Nav.Filter.Config.imu.gyro_bias_repeat^2;

            Ptmp = zeros(params.num_states, params.num_states, Nt);

            Pk = P0;

            % simulate
            for tdx = 1:Nt
                % propagate
                [Fk, Qk] = ComputeSTMLinCov(params, MGNC_params, dt);
                Pk       = Fk * Pk * Fk' + Qk;

                % ZVU
                [~, Hp]  = MeasurementModelAbsoluteVelocity(zeros(params.num_states), params.PosIdx, 3);
                [~, Hv]  = MeasurementModelAbsoluteVelocity(zeros(params.num_states), params.VelIdx, 3);
                Rp       = eye(3) * MGNC_params.Nav.Filter.Config.zvel_pos_std_m^2;
                Rv       = eye(3) * MGNC_params.Nav.Filter.Config.zvel_vel_std_mps^2;

                R = blkdiag(Rp, Rv);
                H = [Hp; Hv;];       

                % gyrocompass
                if (1)
                    % sensitivity wrt orientation
                    Horn =  - skew(MGNC_params.Nav.Filter.Config.cb_omega_tof_rps);
                    % sensitivity wrt gyro biases
                    Hbgy =  - eye(3) * MGNC_params.Nav.Filter.Config.imu.DCM_imu_a_to_mob;

                    Hgc = zeros(1, params.num_states);
                    Hgc(1, params.OrnIdx) = Horn(2,:);  % east channel
                    Hgc(1, params.Bgy1Idx) = Hbgy(2,:); % east channel

                    Rgc = (MGNC_params.Nav.Filter.Config.imu.gyro_ang_rw)^2 / dt;

                    H = [H; Hgc];
                    R = blkdiag(R, Rgc);           

                    if (idx == 2)
                        % sensitivity wrt orientation
                        Horn =  - skew(MGNC_params.Nav.Filter.Config.cb_omega_tof_rps);
                        % sensitivity wrt gyro biases
                        Hbgy =  - eye(3) * MGNC_params.Nav.Filter.Config.imu.DCM_imu_b_to_mob;

                        Hgc = zeros(1, params.num_states);
                        Hgc(1, params.OrnIdx)  = Horn(2,:);  % east channel
                        Hgc(1, params.Bgy2Idx) = Hbgy(2,:);  % east channel

                        Rgc = (MGNC_params.Nav.Filter.Config.imu.gyro_ang_rw)^2 / dt;

                        H = [H; Hgc];
                        R = blkdiag(R, Rgc);                  

                    end

                end

                % TODO: nullspace

                Pk = MeasurementUpdateLinCov(Pk, H, R);

                Ptmp(:,:,tdx) = Pk;            
            end
            Phdg(hdx,idx,:) = Ptmp(params.OrnIdx(3), params.OrnIdx(3), :);        
        end
end

 PS = PLOT_STANDARDS();
 %% change default font for figs ( old default == Yu Mincho )
 PS.DefaultFont = 'Arial';
 PS.AxisNumbersFontName = 'Arial';
 PS.AxisFont = 'Arial';
 PS.LegendFont = 'Arial';
 PS.TitleFont = 'Arial';
 PS.PlotTextFont = 'Arial';

 fig = figure('visible', 'on', 'units','normalized','outerposition',[0 0 1 1]);
 grid on; grid minor;
 fig_comps.fig = gcf;
 hold on;

hdx = 1;
fig_comps.p1 = plot(time_sec./60, 3*rad2deg(sqrt(squeeze(Phdg(hdx,1,:)))), '-', 'Color', PS.MyBlack,'LineWidth', 4.0, 'DisplayName', 'Single IMU');
fig_comps.p2 = plot(time_sec./60, 3*rad2deg(sqrt(squeeze(Phdg(hdx,2,:)))), '-', 'Color', PS.MyGrey1,'LineWidth', 4.0, 'DisplayName', 'Dual IMU');

xlabel('Initialization Time (minutes)');
ylabel('Heading Uncertainty (deg, 3\sigma)');
legend('show');
legend('AutoUpdate','off')

annotation(gcf,'rectangle', [0.1306875 0.355179704016913 0.774520833333333 0.567653276955604], 'FaceColor',[1 0 0], 'FaceAlpha', 0.25);

hdx = 2;
fig_comps.p3 = plot(time_sec./60, 3*rad2deg(sqrt(squeeze(Phdg(hdx,1,:)))), '--', 'Color', PS.MyBlack,'LineWidth', 4.0, 'DisplayName', sprintf('tau = %i hour', heading_p0(hdx)/3600));
fig_comps.p4 = plot(time_sec./60, 3*rad2deg(sqrt(squeeze(Phdg(hdx,2,:)))), '--', 'Color', PS.MyGrey1,'LineWidth', 4.0, 'DisplayName', sprintf('tau = %i hour', heading_p0(hdx)/3600));

hdx = 3;
fig_comps.p5 = plot(time_sec./60, 3*rad2deg(sqrt(squeeze(Phdg(hdx,1,:)))),':', 'Color', PS.MyBlack,'LineWidth', 4.0, 'DisplayName', sprintf('tau = %i hour', heading_p0(hdx)/3600));
fig_comps.p6 = plot(time_sec./60, 3*rad2deg(sqrt(squeeze(Phdg(hdx,2,:)))),':', 'Color', PS.MyGrey1,'LineWidth', 4.0, 'DisplayName', sprintf('tau = %i hour', heading_p0(hdx)/3600));

hdx = 4;
fig_comps.p7 = plot(time_sec./60, 3*rad2deg(sqrt(squeeze(Phdg(hdx,1,:)))), '-.', 'Color', PS.MyBlack,'LineWidth', 4.0, 'DisplayName', sprintf('tau = %i hour', heading_p0(hdx)/3600));
fig_comps.p8 = plot(time_sec./60, 3*rad2deg(sqrt(squeeze(Phdg(hdx,2,:)))), '-.', 'Color', PS.MyGrey1,'LineWidth', 4.0, 'DisplayName', sprintf('tau = %i hour', heading_p0(hdx)/3600));


plot([time_sec(1), 7200]./60, [1.2, 1.2], '-.r', 'LineWidth', 2.0);
plot([120, 120], [0, 1.2], '-.r', 'LineWidth', 2.0);

legend('Location','southwest');
style = hgexport('readstyle', 'PowerPoint');
hgexport(gcf, 'temp', style, 'applystyle', true)
% STANDARDIZE_FIGURE(fig_comps);


function Pxx = MeasurementUpdateLinCov(Pxx,H,R)
    S = H*Pxx*H' + R;
    K = Pxx*H'/S;
    tmp = eye(length(Pxx)) - K*H;
    Pxx = tmp*Pxx*tmp' + K*R*K';   
end

function [Fk, Qk] = ComputeSTMLinCov(params, MGNC_params, stm_dt_sec)

    % mean acceleration since previous epoch
    acc_ned_mps2 = [0; 0; 1.35];
    % central body rotation rate skew
    cb_skew_omega         = skew(MGNC_params.Nav.Filter.Config.cb_omega_tof_rps);                          
    cb_skew_omega_squared = cb_skew_omega * cb_skew_omega;

    % compute state transition matrix   
    I = eye(3);    
    F12 = I;  
    F21 = -1 * cb_skew_omega_squared;
    F22 = -2 * cb_skew_omega; 
    F33 = -1 * cb_skew_omega;
    
    R_imu_to_tof = eye(3) * MGNC_params.Nav.Filter.Config.imu.DCM_imu_a_to_mob;
    
    % continuous time STM
    Fcon = zeros(params.num_states);
    Fcon(params.PosIdx,params.VelIdx)     = F12; % velocity into position
    Fcon(params.VelIdx,params.PosIdx)     = F21; % centrifugal acceleration
    Fcon(params.VelIdx,params.VelIdx)     = F22; % coriolis effect
    Fcon(params.VelIdx,params.OrnIdx)     = -skew(acc_ned_mps2);
    Fcon(params.OrnIdx,params.OrnIdx)     = F33;
    Fcon(params.VelIdx,params.Bac1Idx)     = -1 * R_imu_to_tof;
    Fcon(params.OrnIdx,params.Bgy1Idx)     = -1 * R_imu_to_tof;
    tau = 30*60;
    Fcon(params.Bac1Idx,params.Bac1Idx) = -1/tau *  I;
    Fcon(params.Bac2Idx,params.Bac2Idx) = -1/tau *  I;
    Fcon(params.Bgy1Idx,params.Bgy1Idx) = -1/tau *  I;
    Fcon(params.Bgy2Idx,params.Bgy2Idx) = -1/tau *  I;
       
    % discretize using second order Taylor Series (ignoring Fcon dot)
    Fk = eye(size(Fcon)) + ...
         Fcon * stm_dt_sec + ...
         0.5 * Fcon * Fcon * stm_dt_sec * stm_dt_sec;

    % TODO: clean up process noise 
    % compute process noise matrix
    Ian = MGNC_params.Nav.Filter.Config.imu.acc_vel_rw     * MGNC_params.Nav.Filter.Config.imu.acc_vel_rw     * eye(2);
    Iab = MGNC_params.Nav.Filter.Config.imu.acc_bias_Qpsd * I;
    Igb = MGNC_params.Nav.Filter.Config.imu.gyro_bias_Qpsd * I;
    Ign = MGNC_params.Nav.Filter.Config.imu.gyro_ang_rw * MGNC_params.Nav.Filter.Config.imu.gyro_ang_rw * I; 
    
    Ian_ned = R_imu_to_tof * (I * MGNC_params.Nav.Filter.Config.imu.acc_vel_rw^2) * R_imu_to_tof';
    Ign_ned = R_imu_to_tof * Ign * R_imu_to_tof';

    Qcon = zeros(params.num_states);
    Qcon(params.VelIdx,params.VelIdx)             = Ian_ned;
    Qcon(params.OrnIdx,params.OrnIdx)             = Ign_ned;
    Qcon(params.Bac1Idx,params.Bac1Idx) = Iab;
    Qcon(params.Bac2Idx,params.Bac2Idx) = Iab;
    Qcon(params.Bgy1Idx,params.Bgy1Idx) = Igb;
    Qcon(params.Bgy2Idx,params.Bgy2Idx) = Igb;
       
    % discretize
    Qk = Qcon * stm_dt_sec; 

end


==> content/figures/gc/lincov/tau_lincov.m <==

tf = 7200;
dt = 0.1;
Nt = floor(tf/dt);

time_sec = [1:1:Nt].*dt;

params.PosIdx  = 1:3;
params.VelIdx  = 4:6;
params.OrnIdx  = 7:9;
params.Bac1Idx = 10:12;
params.Bgy1Idx = 13:15;
params.Bac2Idx = 16:18;
params.Bgy2Idx = 19:21;

params.num_states = 21;

[DCM_IMU2FRD_A, DCM_IMU2FRD_B] = IMU2FRDDCM('Titan');

heading_p0 = 2./3;


bias_tau_sec = [0.25,1, 2, 4] * 60 * 60;
nH = length(bias_tau_sec);

% sweep over gyro bias
gyro_bias_std_dphr = 0.005;

% sweep over gyro ARW
gyro_arw_dprthr    = 0.005;

gyro_bias_rps = deg2rad(0.005)/3600;

dph2rps   = (pi/180)/3600; % degrees per hour to radians per sec
dprh2rprs = (pi/180)/sqrt(3600); % degrees per root hour to rad per root sec
ug2mpss   = 1e-6*9.8;

Phdg = zeros(nH,2,Nt);

for idx = 1:2

        for hdx = 1:nH
            % update gyro parameters
            MGNC_params.Nav.Filter.Config.imu.gyro_bias_repeat = gyro_bias_std_dphr * dph2rps;
            MGNC_params.Nav.Filter.Config.imu.gyro_bias_Qpsd   = (MGNC_params.Nav.Filter.Config.imu.gyro_bias_repeat)^2 * 2 / bias_tau_sec(hdx);
            MGNC_params.Nav.Filter.Config.imu.gyro_ang_rw      = gyro_arw_dprthr * dprh2rprs;
            % update accel parameters
            MGNC_params.Nav.Filter.Config.imu.acc_bias_repeat  = 125/3 * ug2mpss;
            MGNC_params.Nav.Filter.Config.imu.acc_bias_Qpsd    = (MGNC_params.Nav.Filter.Config.imu.acc_bias_repeat)^2 * 2 / bias_tau_sec(hdx);

            % initialize covariance
            P0 = zeros(params.num_states, params.num_states);
            P0(params.PosIdx,params.PosIdx) = 0.01^2;
            P0(params.VelIdx,params.VelIdx) = 0.01^2;
            P0(params.OrnIdx,params.OrnIdx) = eye(3)*deg2rad(heading_p0)^2;

            % accel biases
            P0(params.Bac1Idx,params.Bac1Idx) = MGNC_params.Nav.Filter.Config.imu.acc_bias_repeat^2;
            P0(params.Bac2Idx,params.Bac2Idx) = MGNC_params.Nav.Filter.Config.imu.acc_bias_repeat^2;
            % gyro biases
            P0(params.Bgy1Idx,params.Bgy1Idx) = MGNC_params.Nav.Filter.Config.imu.gyro_bias_repeat^2;
            P0(params.Bgy2Idx,params.Bgy2Idx) = MGNC_params.Nav.Filter.Config.imu.gyro_bias_repeat^2;

            Ptmp = zeros(params.num_states, params.num_states, Nt);

            Pk = P0;

            % simulate
            for tdx = 1:Nt
                % propagate
                [Fk, Qk] = ComputeSTMLinCov(params, MGNC_params, dt, bias_tau_sec(hdx));
                Pk       = Fk * Pk * Fk' + Qk;

                % ZVU
                [~, Hp]  = MeasurementModelAbsoluteVelocity(zeros(params.num_states), params.PosIdx, 3);
                [~, Hv]  = MeasurementModelAbsoluteVelocity(zeros(params.num_states), params.VelIdx, 3);
                Rp       = eye(3) * MGNC_params.Nav.Filter.Config.zvel_pos_std_m^2;
                Rv       = eye(3) * MGNC_params.Nav.Filter.Config.zvel_vel_std_mps^2;

                R = blkdiag(Rp, Rv);
                H = [Hp; Hv;];       

                % gyrocompass
                if (1)
                    % sensitivity wrt orientation
                    Horn =  - skew(MGNC_params.Nav.Filter.Config.cb_omega_tof_rps);
                    % sensitivity wrt gyro biases
                    Hbgy =  - eye(3) * MGNC_params.Nav.Filter.Config.imu.DCM_imu_a_to_mob;

                    Hgc = zeros(1, params.num_states);
                    Hgc(1, params.OrnIdx) = Horn(2,:);  % east channel
                    Hgc(1, params.Bgy1Idx) = Hbgy(2,:); % east channel

                    Rgc = (MGNC_params.Nav.Filter.Config.imu.gyro_ang_rw)^2 / dt;

                    H = [H; Hgc];
                    R = blkdiag(R, Rgc);           

                    if (idx == 2)
                        % sensitivity wrt orientation
                        Horn =  - skew(MGNC_params.Nav.Filter.Config.cb_omega_tof_rps);
                        % sensitivity wrt gyro biases
                        Hbgy =  - eye(3) * MGNC_params.Nav.Filter.Config.imu.DCM_imu_b_to_mob;

                        Hgc = zeros(1, params.num_states);
                        Hgc(1, params.OrnIdx)  = Horn(2,:);  % east channel
                        Hgc(1, params.Bgy2Idx) = Hbgy(2,:);  % east channel

                        Rgc = (MGNC_params.Nav.Filter.Config.imu.gyro_ang_rw)^2 / dt;

                        H = [H; Hgc];
                        R = blkdiag(R, Rgc);                  

                    end

                end

                % TODO: nullspace

                Pk = MeasurementUpdateLinCov(Pk, H, R);

                Ptmp(:,:,tdx) = Pk;            
            end
            Phdg(hdx,idx,:) = Ptmp(params.OrnIdx(3), params.OrnIdx(3), :);        
        end
end

figure('name','Heading'); hold on; grid on; grid minor;

 PS = PLOT_STANDARDS();
 %% change default font for figs ( old default == Yu Mincho )
 PS.DefaultFont = 'Arial';
 PS.AxisNumbersFontName = 'Arial';
 PS.AxisFont = 'Arial';
 PS.LegendFont = 'Arial';
 PS.TitleFont = 'Arial';
 PS.PlotTextFont = 'Arial';

 fig = figure('visible', 'on', 'units','normalized','outerposition',[0 0 1 1]);
 grid on; grid minor;
 fig_comps.fig = gcf;
 hold on;


 fig_comps.p1 = annotation(fig,'rectangle',...
                           [0.1296875 0.381606765327696 0.776 0.542283298097252],'FaceColor',[1 0 0],...
                           'FaceAlpha',0.25);

 hdx = 1;
 fig_comps.p2 = plot(time_sec./60, 3*rad2deg(sqrt(squeeze(Phdg(hdx,2,:)))), '-', 'Color', PS.MyBlack,'LineWidth', 4.0, 'DisplayName', sprintf('tau = 0.25 hour'));

 hdx = 2;
 fig_comps.p3 = plot(time_sec./60, 3*rad2deg(sqrt(squeeze(Phdg(hdx,2,:)))), '--', 'Color', PS.MyBlack,'LineWidth', 4.0, 'DisplayName', sprintf('tau = %i hour', bias_tau_sec(hdx)/3600));

 hdx = 3;
 fig_comps.p4 = plot(time_sec./60, 3*rad2deg(sqrt(squeeze(Phdg(hdx,2,:)))),':', 'Color', PS.MyBlack,'LineWidth', 4.0, 'DisplayName', sprintf('tau = %i hour', bias_tau_sec(hdx)/3600));

 hdx = 4;
 fig_comps.p5 = plot(time_sec./60, 3*rad2deg(sqrt(squeeze(Phdg(hdx,2,:)))), '-.', 'Color', PS.MyBlack,'LineWidth', 4.0, 'DisplayName', sprintf('tau = %i hour', bias_tau_sec(hdx)/3600));


xlabel('Initialization Time (minutes)', 'FontSize', 24);
ylabel('Heading Uncertainty (deg, 3\sigma)', 'FontSize', 24);
legend('show');
legend('AutoUpdate','off')
fig_comps.p6 = plot([time_sec(1), 7200]./60, [1.2, 1.2], '-.r', 'LineWidth', 4.0);

% STANDARDIZE_FIGURE(fig_comps);
legend('Location','southwest');
style = hgexport('readstyle', 'PowerPoint');
hgexport(gcf, 'temp', style, 'applystyle', true)



% figure('name','Heading'); hold on; grid on; grid minor;
% for hdx = 1:nH
% end
% xlabel('Initialization Time (minutes)', 'FontSize', 24);
% ylabel('Heading Uncertainty (deg, 3\sigma)', 'FontSize', 24);
% legend('show');
% legend('AutoUpdate','off')
% plot([time_sec(1), 7200]./60, [1, 1], '-.r', 'LineWidth', 2.0);
% plot([120, 120], [0, 1], '-.r', 'LineWidth', 2.0);


function Pxx = MeasurementUpdateLinCov(Pxx,H,R)
    S = H*Pxx*H' + R;
    K = Pxx*H'/S;
    tmp = eye(length(Pxx)) - K*H;
    Pxx = tmp*Pxx*tmp' + K*R*K';   
end

function [Fk, Qk] = ComputeSTMLinCov(params, MGNC_params, stm_dt_sec, tau)

    % mean acceleration since previous epoch
    acc_ned_mps2 = [0; 0; 1.35];
    % central body rotation rate skew
    cb_skew_omega         = skew(MGNC_params.Nav.Filter.Config.cb_omega_tof_rps);                          
    cb_skew_omega_squared = cb_skew_omega * cb_skew_omega;

    % compute state transition matrix   
    I = eye(3);    
    F12 = I;  
    F21 = -1 * cb_skew_omega_squared;
    F22 = -2 * cb_skew_omega; 
    F33 = -1 * cb_skew_omega;
    
    R_imu_to_tof = eye(3) * MGNC_params.Nav.Filter.Config.imu.DCM_imu_a_to_mob;
    
    % continuous time STM
    Fcon = zeros(params.num_states);
    Fcon(params.PosIdx,params.VelIdx)     = F12; % velocity into position
    Fcon(params.VelIdx,params.PosIdx)     = F21; % centrifugal acceleration
    Fcon(params.VelIdx,params.VelIdx)     = F22; % coriolis effect
    Fcon(params.VelIdx,params.OrnIdx)     = -skew(acc_ned_mps2);
    Fcon(params.OrnIdx,params.OrnIdx)     = F33;
    Fcon(params.VelIdx,params.Bac1Idx)     = -1 * R_imu_to_tof;
    Fcon(params.OrnIdx,params.Bgy1Idx)     = -1 * R_imu_to_tof;

    Fcon(params.Bac1Idx,params.Bac1Idx) = -1/tau * I;
    Fcon(params.Bac2Idx,params.Bac2Idx) = -1/tau * I;
    Fcon(params.Bgy1Idx,params.Bgy2Idx) = -1/tau * I;
    Fcon(params.Bgy2Idx,params.Bgy2Idx) = -1/tau * I;
       
    % discretize using second order Taylor Series (ignoring Fcon dot)
    Fk = eye(size(Fcon)) + ...
         Fcon * stm_dt_sec + ...
         0.5 * Fcon * Fcon * stm_dt_sec * stm_dt_sec;

    % TODO: clean up process noise 
    % compute process noise matrix
    Ian = MGNC_params.Nav.Filter.Config.imu.acc_vel_rw     * MGNC_params.Nav.Filter.Config.imu.acc_vel_rw     * eye(2);
    Iab = MGNC_params.Nav.Filter.Config.imu.acc_bias_Qpsd * I;
    Igb = MGNC_params.Nav.Filter.Config.imu.gyro_bias_Qpsd * I;
    Ign = MGNC_params.Nav.Filter.Config.imu.gyro_ang_rw * MGNC_params.Nav.Filter.Config.imu.gyro_ang_rw * I; 
    
    Ian_ned = R_imu_to_tof * (I * MGNC_params.Nav.Filter.Config.imu.acc_vel_rw^2) * R_imu_to_tof';
    Ign_ned = R_imu_to_tof * Ign * R_imu_to_tof';

    Qcon = zeros(params.num_states);
    Qcon(params.VelIdx,params.VelIdx)             = Ian_ned;
    Qcon(params.OrnIdx,params.OrnIdx)             = Ign_ned;
    Qcon(params.Bac1Idx,params.Bac1Idx) = Iab;
    Qcon(params.Bac2Idx,params.Bac2Idx) = Iab;
    Qcon(params.Bgy1Idx,params.Bgy1Idx) = Igb;
    Qcon(params.Bgy2Idx,params.Bgy2Idx) = Igb;
       
    % discretize
    Qk = Qcon * stm_dt_sec; 

end



==> content/figures/gc/lincov/test_nom.m <==
tf = 7200;
dt = 0.1;
Nt = floor(tf/dt);

time_sec = [1:1:Nt].*dt;

params.PosIdx  = 1:3;
params.VelIdx  = 4:6;
params.OrnIdx  = 7:9;
params.Bac1Idx = 10:12;
params.Bgy1Idx = 13:15;
params.Bac2Idx = 16:18;
params.Bgy2Idx = 19:21;

params.num_states = 21;

[DCM_IMU2FRD_A, DCM_IMU2FRD_B] = IMU2FRDDCM('Titan');


heading_p0 = [6]./3;
nH = length(heading_p0);

% gyro bias
gyro_bias_std_dphr = 0.005;

% gyro ARW
gyro_arw_dprthr    = 0.005;

gyro_bias_rps = deg2rad(0.005)/3600;

dph2rps   = (pi/180)/3600; % degrees per hour to radians per sec
dprh2rprs = (pi/180)/sqrt(3600); % degrees per root hour to rad per root sec
ug2mpss   = 1e-6*9.8;

Phdg = zeros(nH,2,Nt);


for idx = 1:2

        for hdx = 1:nH
            % update gyro parameters
            tau = 30*60;
            MGNC_params.Nav.Filter.Config.imu.gyro_bias_repeat = gyro_bias_std_dphr * dph2rps;
            MGNC_params.Nav.Filter.Config.imu.gyro_bias_Qpsd   = (MGNC_params.Nav.Filter.Config.imu.gyro_bias_repeat)^2 * 2 / tau;
            MGNC_params.Nav.Filter.Config.imu.gyro_ang_rw      = gyro_arw_dprthr * dprh2rprs;
            % update accel parameters
            MGNC_params.Nav.Filter.Config.imu.acc_bias_repeat  = 125/3 * ug2mpss;
            MGNC_params.Nav.Filter.Config.imu.acc_bias_Qpsd    = (MGNC_params.Nav.Filter.Config.imu.acc_bias_repeat)^2 * 2 / tau;

            % initialize covariance
            P0 = zeros(params.num_states, params.num_states);
            P0(params.PosIdx,params.PosIdx) = 0.01^2;
            P0(params.VelIdx,params.VelIdx) = 0.01^2;
            P0(params.OrnIdx,params.OrnIdx) = eye(3)*deg2rad(heading_p0(hdx))^2;

            % accel biases
            P0(params.Bac1Idx,params.Bac1Idx) = MGNC_params.Nav.Filter.Config.imu.acc_bias_repeat^2;
            P0(params.Bac2Idx,params.Bac2Idx) = MGNC_params.Nav.Filter.Config.imu.acc_bias_repeat^2;
            % gyro biases
            P0(params.Bgy1Idx,params.Bgy1Idx) = MGNC_params.Nav.Filter.Config.imu.gyro_bias_repeat^2;
            P0(params.Bgy2Idx,params.Bgy2Idx) = MGNC_params.Nav.Filter.Config.imu.gyro_bias_repeat^2;

            Ptmp = zeros(params.num_states, params.num_states, Nt);

            Pk = P0;

            % simulate
            for tdx = 1:Nt
                % propagate
                [Fk, Qk] = ComputeSTMLinCov(params, MGNC_params, dt);
                Pk       = Fk * Pk * Fk' + Qk;

                % ZVU
                [~, Hp]  = MeasurementModelAbsoluteVelocity(zeros(params.num_states), params.PosIdx, 3);
                [~, Hv]  = MeasurementModelAbsoluteVelocity(zeros(params.num_states), params.VelIdx, 3);
                Rp       = eye(3) * MGNC_params.Nav.Filter.Config.zvel_pos_std_m^2;
                Rv       = eye(3) * MGNC_params.Nav.Filter.Config.zvel_vel_std_mps^2;

                R = blkdiag(Rp, Rv);
                H = [Hp; Hv;];       

                % gyrocompass
                if (1)
                    % sensitivity wrt orientation
                    Horn =  - skew(MGNC_params.Nav.Filter.Config.cb_omega_tof_rps);
                    % sensitivity wrt gyro biases
                    Hbgy =  - eye(3) * MGNC_params.Nav.Filter.Config.imu.DCM_imu_a_to_mob;

                    Hgc = zeros(1, params.num_states);
                    Hgc(1, params.OrnIdx) = Horn(2,:);  % east channel
                    Hgc(1, params.Bgy1Idx) = Hbgy(2,:); % east channel

                    Rgc = (MGNC_params.Nav.Filter.Config.imu.gyro_ang_rw)^2 / dt;

                    H = [H; Hgc];
                    R = blkdiag(R, Rgc);           

                    if (idx == 2)
                        % sensitivity wrt orientation
                        Horn =  - skew(MGNC_params.Nav.Filter.Config.cb_omega_tof_rps);
                        % sensitivity wrt gyro biases
                        Hbgy =  - eye(3) * MGNC_params.Nav.Filter.Config.imu.DCM_imu_b_to_mob;

                        Hgc = zeros(1, params.num_states);
                        Hgc(1, params.OrnIdx)  = Horn(2,:);  % east channel
                        Hgc(1, params.Bgy2Idx) = Hbgy(2,:);  % east channel

                        Rgc = (MGNC_params.Nav.Filter.Config.imu.gyro_ang_rw)^2 / dt;

                        H = [H; Hgc];
                        R = blkdiag(R, Rgc);                  

                    end

                end

                % TODO: nullspace

                Pk = MeasurementUpdateLinCov(Pk, H, R);

                Ptmp(:,:,tdx) = Pk;            
            end
            Phdg(hdx,idx,:) = Ptmp(params.OrnIdx(3), params.OrnIdx(3), :);        
        end
end

 PS = PLOT_STANDARDS();
 %% change default font for figs ( old default == Yu Mincho )
 PS.DefaultFont = 'Arial';
 PS.AxisNumbersFontName = 'Arial';
 PS.AxisFont = 'Arial';
 PS.LegendFont = 'Arial';
 PS.TitleFont = 'Arial';
 PS.PlotTextFont = 'Arial';

 fig = figure('visible', 'on', 'units','normalized','outerposition',[0 0 1 1]);
 grid on; grid minor;
 fig_comps.fig = gcf;
 hold on;

hdx = 1;
fig_comps.p1 = plot(time_sec./60, 3*rad2deg(sqrt(squeeze(Phdg(hdx,1,:)))), '-', 'Color', PS.MyBlack,'LineWidth', 4.0, 'DisplayName', 'Single IMU');
fig_comps.p2 = plot(time_sec./60, 3*rad2deg(sqrt(squeeze(Phdg(hdx,2,:)))), '-', 'Color', PS.MyGrey1,'LineWidth', 4.0, 'DisplayName', 'Dual IMU');

xlabel('Initialization Time (minutes)');
ylabel('Heading Uncertainty (deg, 3\sigma)');
legend('show');
legend('AutoUpdate','off')

annotation(gcf,'rectangle', [0.1306875 0.355179704016913 0.774520833333333 0.567653276955604], 'FaceColor',[1 0 0], 'FaceAlpha', 0.25);

plot([time_sec(1), 7200]./60, [1.2, 1.2], '-.r', 'LineWidth', 2.0);
plot([120, 120], [0, 1.2], '-.r', 'LineWidth', 2.0);

legend('Location','southwest');
style = hgexport('readstyle', 'PowerPoint');
hgexport(gcf, 'temp', style, 'applystyle', true)
% STANDARDIZE_FIGURE(fig_comps);


function Pxx = MeasurementUpdateLinCov(Pxx,H,R)
    S = H*Pxx*H' + R;
    K = Pxx*H'/S;
    tmp = eye(length(Pxx)) - K*H;
    Pxx = tmp*Pxx*tmp' + K*R*K';   
end

function [Fk, Qk] = ComputeSTMLinCov(params, MGNC_params, stm_dt_sec)

    % mean acceleration since previous epoch
    acc_ned_mps2 = [0; 0; 1.35];
    % central body rotation rate skew
    cb_skew_omega         = skew(MGNC_params.Nav.Filter.Config.cb_omega_tof_rps);                          
    cb_skew_omega_squared = cb_skew_omega * cb_skew_omega;

    % compute state transition matrix   
    I = eye(3);    
    F12 = I;  
    F21 = -1 * cb_skew_omega_squared;
    F22 = -2 * cb_skew_omega; 
    F33 = -1 * cb_skew_omega;
    
    R_imu_to_tof = eye(3) * MGNC_params.Nav.Filter.Config.imu.DCM_imu_a_to_mob;
    
    % continuous time STM
    Fcon = zeros(params.num_states);
    Fcon(params.PosIdx,params.VelIdx)     = F12; % velocity into position
    Fcon(params.VelIdx,params.PosIdx)     = F21; % centrifugal acceleration
    Fcon(params.VelIdx,params.VelIdx)     = F22; % coriolis effect
    Fcon(params.VelIdx,params.OrnIdx)     = -skew(acc_ned_mps2);
    Fcon(params.OrnIdx,params.OrnIdx)     = F33;
    Fcon(params.VelIdx,params.Bac1Idx)     = -1 * R_imu_to_tof;
    Fcon(params.OrnIdx,params.Bgy1Idx)     = -1 * R_imu_to_tof;
    tau = 2*60*60;
    Fcon(params.Bac1Idx,params.Bac1Idx) = -1/tau * I;
    Fcon(params.Bac2Idx,params.Bac2Idx) = -1/tau * I;
    Fcon(params.Bgy1Idx,params.Bgy1Idx) = -1/tau * I;
    Fcon(params.Bgy2Idx,params.Bgy2Idx) = -1/tau * I;
       
    % discretize using second order Taylor Series (ignoring Fcon dot)
    Fk = eye(size(Fcon)) + ...
         Fcon * stm_dt_sec + ...
         0.5 * Fcon * Fcon * stm_dt_sec * stm_dt_sec;

    % TODO: clean up process noise 
    % compute process noise matrix
    Ian = MGNC_params.Nav.Filter.Config.imu.acc_vel_rw     * MGNC_params.Nav.Filter.Config.imu.acc_vel_rw     * eye(2);
    Iab = MGNC_params.Nav.Filter.Config.imu.acc_bias_Qpsd * I;
    Igb = MGNC_params.Nav.Filter.Config.imu.gyro_bias_Qpsd * I;
    Ign = MGNC_params.Nav.Filter.Config.imu.gyro_ang_rw * MGNC_params.Nav.Filter.Config.imu.gyro_ang_rw * I; 
    
    Ian_ned = R_imu_to_tof * (I * MGNC_params.Nav.Filter.Config.imu.acc_vel_rw^2) * R_imu_to_tof';
    Ign_ned = R_imu_to_tof * Ign * R_imu_to_tof';

    Qcon = zeros(params.num_states);
    Qcon(params.VelIdx,params.VelIdx)             = Ian_ned;
    Qcon(params.OrnIdx,params.OrnIdx)             = Ign_ned;
    Qcon(params.Bac1Idx,params.Bac1Idx) = Iab;
    Qcon(params.Bac2Idx,params.Bac2Idx) = Iab;
    Qcon(params.Bgy1Idx,params.Bgy1Idx) = Igb;
    Qcon(params.Bgy2Idx,params.Bgy2Idx) = Igb;
       
    % discretize
    Qk = Qcon * stm_dt_sec; 

end

